TinyDef-DETR: A Transformer-Based Framework for Defect Detection in Transmission Lines from UAV Imagery

Automated defect detection from UAV imagery of transmission lines is a challenging task due to the small size, ambiguity, and complex backgrounds of defects. This paper proposes TinyDef-DETR, a DETR-based framework designed to achieve accurate and efficient detection of transmission line defects from UAV-acquired images. The model integrates four major components: an edge-enhanced ResNet backbone to strengthen boundary-sensitive representations, a stride-free space-to-depth module to enable detail-preserving downsampling, a cross-stage dual-domain multi-scale attention mechanism to jointly model global context and local cues, and a Focaler-Wise-SIoU regression loss to improve the localization of small and difficult objects. Together, these designs effectively mitigate the limitations of conventional detectors. Extensive experiments on both public and real-world datasets demonstrate that TinyDef-DETR achieves superior detection performance and strong generalization capability, while maintaining modest computational overhead. The accuracy and efficiency of TinyDef-DETR make it a suitable method for UAV-based transmission line defect detection, particularly in scenarios involving small and ambiguous objects.

==> Results/add_center_zoom.py <==
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
from PIL import Image

IMG_EXTS = (".png", ".jpg", ".jpeg", ".bmp", ".tif", ".tiff")
ZOOM_FACTOR = 2.0
FEATHER_RATIO = 0.1

# b/c/d 组固定右上角矩形大小
FIXED_SIZE = {"b": 175, "c": 203, "d": 250}

OUTPUT_DIR = "output"
os.makedirs(OUTPUT_DIR, exist_ok=True)

def list_images(folder="."):
    files = []
    for name in os.listdir(folder):
        if name.lower().endswith(IMG_EXTS):
            files.append(os.path.join(folder, name))
    return sorted(files)

def group_images(files):
    groups = {}
    for f in files:
        base = os.path.basename(f)
        # 去掉 Fig. 前缀
        if base.lower().startswith("fig."):
            key_char = base[4].lower()  # Fig. 后第一个字母
        else:
            key_char = base[0].lower()
        groups.setdefault(key_char, []).append(f)
    return groups

def make_feather_mask(size, feather_ratio):
    Y, X = np.ogrid[:size, :size]
    c = size / 2
    r = size / 2
    dist = np.sqrt((X - c)**2 + (Y - c)**2)
    inner = r * (1 - feather_ratio)
    mask = np.zeros_like(dist, dtype=np.float32)
    mask[dist <= inner] = 1.0
    feather_band = (dist > inner) & (dist <= r)
    mask[feather_band] = 1 - (dist[feather_band]-inner)/(r-inner)
    return mask[..., np.newaxis]

def apply_zoom_overlay_center(base_img, bbox, zoom_factor, feather_ratio):
    if base_img.dtype != np.float32:
        base = base_img.astype(np.float32)/255.0
    else:
        base = base_img.copy()

    H, W = base.shape[:2]
    if base.shape[-1] == 3:
        base_rgba = np.ones((H, W, 4), dtype=np.float32)
        base_rgba[..., :3] = base
    else:
        base_rgba = base
    out = base_rgba.copy()

    x1, y1, x2, y2 = bbox
    patch = base[y1:y2, x1:x2, :3]

    zoomed_size = int(max(y2 - y1, x2 - x1)*zoom_factor)
    sub_img = Image.fromarray((patch*255).astype(np.uint8))
    sub_img = sub_img.resize((zoomed_size, zoomed_size), Image.BILINEAR)
    zoomed = np.asarray(sub_img).astype(np.float32)/255.0

    mask = make_feather_mask(zoomed_size, feather_ratio)

    cx, cy = W//2, H//2
    x0 = cx - zoomed_size//2
    y0 = cy - zoomed_size//2
    x_start = max(0, x0)
    y_start = max(0, y0)
    x_end = min(W, x0+zoomed_size)
    y_end = min(H, y0+zoomed_size)

    zoom_x_start = x_start - x0
    zoom_y_start = y_start - y0
    zoom_x_end = zoom_x_start + (x_end - x_start)
    zoom_y_end = zoom_y_start + (y_end - y_start)

    zoom_crop = zoomed[zoom_y_start:zoom_y_end, zoom_x_start:zoom_x_end, :]
    mask_crop = mask[zoom_y_start:zoom_y_end, zoom_x_start:zoom_x_end, :]

    base_crop = out[y_start:y_end, x_start:x_end, :]
    blended_rgb = base_crop[..., :3]*(1-mask_crop) + zoom_crop*mask_crop
    blended_a = np.maximum(base_crop[...,3:4], mask_crop)

    out[y_start:y_end, x_start:x_end,:3] = blended_rgb
    out[y_start:y_end, x_start:x_end,3:4] = blended_a
    return out

def process_group(group_key, group_files):
    if group_key not in FIXED_SIZE:
        return
    size = FIXED_SIZE[group_key]
    for path in group_files:
        base_img = mpimg.imread(path)
        H, W = base_img.shape[:2]
        bbox = (W-size, 0, W, size)  # 右上角矩形
        result = apply_zoom_overlay_center(base_img, bbox, ZOOM_FACTOR, FEATHER_RATIO)
        name = os.path.splitext(os.path.basename(path))[0]
        out_path = os.path.join(OUTPUT_DIR, f"{name}_zoom.png")
        plt.imsave(out_path, result)
        print(f"[OK] {name} -> {out_path}")

def main():
    imgs = list_images(".")
    if not imgs:
        print("No images found in current folder.")
        return
    print(f"Found {len(imgs)} images.")
    groups = group_images(imgs)
    for key, files in groups.items():
        process_group(key, files)

if __name__ == "__main__":
    main()


==> heatmap/add_center_zoom.py <==
import os
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
from PIL import Image

# ===== 参数 =====
IMG_EXTS = (".png", ".jpg", ".jpeg", ".bmp", ".tif", ".tiff")

CENTER_W_RATIO = 0.5


CENTER_H_RATIO = 0.5
ZOOM_FACTOR = 2.0
EXTRA_RATIO = 0.2     # 取放大区域时多取一点，防止裁剪损失
FEATHER_RATIO = 0.1   # 羽化比例（0~0.3 之间调整）

def list_images(folder="."):
    files = []
    for name in os.listdir(folder):
        lower = name.lower()
        if not lower.endswith(IMG_EXTS):
            continue
        if lower.rsplit(".", 1)[0].endswith("_zoom"):
            continue
        files.append(os.path.join(folder, name))
    return sorted(files)

def make_center_square(img, w_ratio, h_ratio):
    H, W = img.shape[:2]
    w = int(W * w_ratio)
    h = int(H * h_ratio)
    side = max(w, h)
    cx, cy = W // 2, H // 2
    x = cx - side // 2
    y = cy - side // 2
    x = max(0, min(W - side, x))
    y = max(0, min(H - side, y))
    return x, y, side, W, H

def make_feather_mask(size, feather_ratio):
    Y, X = np.ogrid[:size, :size]
    c = size / 2
    r = size / 2
    dist = np.sqrt((X - c) ** 2 + (Y - c) ** 2)
    # 纯圆内区
    inner = r * (1 - feather_ratio)
    mask = np.zeros_like(dist, dtype=np.float32)
    # 内圈完全不衰减
    mask[dist <= inner] = 1.0
    # 羽化带线性下降
    feather_band = (dist > inner) & (dist <= r)
    mask[feather_band] = 1 - (dist[feather_band] - inner) / (r - inner)
    # 外圈为0
    return mask[..., np.newaxis]  # (H, W, 1)

def apply_zoom_overlay(base_img, x, y, side, zoom_factor, extra_ratio, feather_ratio):
    """
    不扩展画布，结果大小和原图一致；
    超出原图的放大区直接被裁掉；
    和原图做透明羽化混合。
    """
    # base_img 可能是 RGB 或 RGBA，统一成 float32
    if base_img.dtype != np.float32:
        base = base_img.astype(np.float32) / 255.0
    else:
        base = base_img.copy()
    H, W = base.shape[:2]

    # 如果原图没有 alpha，则补一个 alpha=1
    if base.shape[-1] == 3:
        base_rgba = np.ones((H, W, 4), dtype=np.float32)
        base_rgba[..., :3] = base
    else:
        base_rgba = base  # 已经是 RGBA
    # 这个是输出载体
    out = base_rgba.copy()

    # 先从原图中心区域取一块正方形
    patch = base[y:y+side, x:x+side, :3]  # 用 RGB 内容就够了

    # 计算要看的那一小块（比原先多取 extra_ratio）
    raw_zoom_side = side / zoom_factor
    zoom_side = int(raw_zoom_side * (1.0 + extra_ratio))
    zoom_side = min(zoom_side, side)

    cx, cy = side // 2, side // 2
    x1 = int(cx - zoom_side // 2)
    x2 = int(cx + zoom_side // 2)
    y1 = int(cy - zoom_side // 2)
    y2 = int(cy + zoom_side // 2)
    x1 = max(0, x1); y1 = max(0, y1)
    x2 = min(side, x2); y2 = min(side, y2)
    sub_patch = patch[y1:y2, x1:x2, :]  # (zoom_side, zoom_side, 3) 大致

    # 放大到最终显示尺寸
    zoomed_size = int(side * zoom_factor)
    sub_img = Image.fromarray((sub_patch * 255).astype(np.uint8))
    sub_img = sub_img.resize((zoomed_size, zoomed_size), Image.BILINEAR)
    zoomed = np.asarray(sub_img).astype(np.float32) / 255.0  # (zoomed_size, zoomed_size, 3)

    # 圆形 + 羽化 mask
    mask = make_feather_mask(zoomed_size, feather_ratio)  # (zoomed_size, zoomed_size, 1)

    # 放大镜中心对应的原图坐标
    cx_global = x + side / 2
    cy_global = y + side / 2

    # 将放大图放到原图对应位置（但不扩画布）
    x0 = int(cx_global - zoomed_size / 2)
    y0 = int(cy_global - zoomed_size / 2)
    x1_final = x0 + zoomed_size
    y1_final = y0 + zoomed_size

    # 和原图做裁剪交集（因为不能超出原图大小）
    x_start = max(0, x0)
    y_start = max(0, y0)
    x_end = min(W, x1_final)
    y_end = min(H, y1_final)

    # 对应到放大图的坐标
    zoom_x_start = x_start - x0
    zoom_y_start = y_start - y0
    zoom_x_end = zoom_x_start + (x_end - x_start)
    zoom_y_end = zoom_y_start + (y_end - y_start)

    # 取出对应区域
    zoom_crop = zoomed[zoom_y_start:zoom_y_end, zoom_x_start:zoom_x_end, :]  # RGB
    mask_crop = mask[zoom_y_start:zoom_y_end, zoom_x_start:zoom_x_end, :]    # 1

    # 原图上对应的 RGBA 区域
    base_crop = out[y_start:y_end, x_start:x_end, :]

    # 混合：RGB
    blended_rgb = base_crop[..., :3] * (1 - mask_crop) + zoom_crop * mask_crop
    # alpha: 被放大覆盖的地方，alpha 至少是原 alpha 和 mask 中的较大值
    blended_a = np.maximum(base_crop[..., 3:4], mask_crop)

    # 回填
    out[y_start:y_end, x_start:x_end, :3] = blended_rgb
    out[y_start:y_end, x_start:x_end, 3:4] = blended_a

    return out


def process_image(path):
    base_img = mpimg.imread(path)
    x, y, side, W, H = make_center_square(base_img, CENTER_W_RATIO, CENTER_H_RATIO)
    result_rgba = apply_zoom_overlay(base_img, x, y, side, ZOOM_FACTOR, EXTRA_RATIO, FEATHER_RATIO)

    dirname, filename = os.path.split(path)
    name, ext = os.path.splitext(filename)
    out_path = os.path.join(dirname, f"{name}_zoom.png")  # 用 PNG 保留透明通道
    plt.imsave(out_path, result_rgba)
    print(f"[OK] {filename} -> {name}_zoom.png")


def main():
    imgs = list_images(".")
    if not imgs:
        print("当前目录没有可处理的图像。")
        return
    for p in imgs:
        try:
            process_image(p)
        except Exception as e:
            print(f"[FAIL] {p}: {e}")

if __name__ == "__main__":
    main()

